TTCDist: Fast Distance Estimation From an Active Monocular Camera Using Time-to-Contact

Distance estimation from vision is fundamental for a myriad of robotic applications such as navigation, manipulation, and planning. Inspired by the mammal's visual system, which gazes at specific objects, we develop two novel constraints relating time-to-contact, acceleration, and distance that we call the $\tau$-constraint and $\Phi$-constraint. They allow an active (moving) camera to estimate depth efficiently and accurately while using only a small portion of the image. The constraints are applicable to range sensing, sensor fusion, and visual servoing. We successfully validate the proposed constraints with two experiments. The first applies both constraints in a trajectory estimation task with a monocular camera and an Inertial Measurement Unit (IMU). Our methods achieve 30-70% less average trajectory error while running 25$\times$ and 6.2$\times$ faster than the popular Visual-Inertial Odometry methods VINS-Mono and ROVIO respectively. The second experiment demonstrates that when the constraints are used for feedback with efference copies the resulting closed loop system's eigenvalues are invariant to scaling of the applied control signal. We believe these results indicate the $\tau$ and $\Phi$ constraint's potential as the basis of robust and efficient algorithms for a multitude of robotic applications.

==> figures_supp/traj_plots/TrajectoryFigures.m <==
clear
close all

results = load('../../figures/processed_results_rebuttal_arxiv.mat');

max_y = 0.5; % This is not used

wrap_wrap_trajectory_plot(results.record_000000.transformed_data, false, 0, max_y)
wrap_wrap_trajectory_plot(results.record_000001.transformed_data, false, 1, max_y)
wrap_wrap_trajectory_plot(results.record_000002.transformed_data, false, 2, max_y)
wrap_wrap_trajectory_plot(results.record_000003.transformed_data, false, 3, max_y)
wrap_wrap_trajectory_plot(results.record_000004.transformed_data, true, 4, max_y)
wrap_wrap_trajectory_plot(results.record_000005.transformed_data, false, 5, max_y)
wrap_wrap_trajectory_plot(results.record_000006.transformed_data, false, 6, max_y)
wrap_wrap_trajectory_plot(results.record_000007.transformed_data, false, 7, max_y)
wrap_wrap_trajectory_plot(results.record_000008.transformed_data, false, 8, max_y)
wrap_wrap_trajectory_plot(results.record_000009.transformed_data, false, 9, max_y)

function wrap_wrap_trajectory_plot(traj_data, ignore_vins, seq_id, max_y)
    wrap_trajectory_plot(traj_data, ignore_vins, seq_id, max_y, 1, 'X')
    wrap_trajectory_plot(traj_data, ignore_vins, seq_id, max_y, 2, 'Y')
    wrap_trajectory_plot(traj_data, ignore_vins, seq_id, max_y, 3, 'Z')
end

function wrap_trajectory_plot(traj_data, ignore_vins, seq_id, max_y, axis, axis_name)
    fig = figure;
    set(fig, 'PaperUnits', 'inches');
    set(fig, 'PaperPosition', [0 0 5.25 2.25]);
    set(fig, 'PaperSize', [5.25 2.25]);

    trajectory_plot(traj_data, axis, max_y, ignore_vins);
    %if ignore_vins
    %    legend({'Vicon', '$\tau$-constraint', 'AprilTag'}, 'interpreter', 'latex', 'Location', 'northwest');
    %else
    %    legend({'Vicon', '$\tau$-constraint', 'VINS-Mono', 'AprilTag'}, 'interpreter', 'latex', 'Location', 'northwest'); 
    %end

    ylabel(['$' axis_name '$ (m)'], 'interpreter', 'latex');
    xlabel('time (s)', 'interpreter', 'latex');

    %saveas(fig,['record_traj_' num2str(seq_id) '_' axis_name '.eps'],'epsc')
    saveas(fig,['record_traj_' num2str(seq_id) '_' axis_name '.pdf'])
end

function legend_str = trajectory_plot(traj_data, axis, max_y, ignore_vins)
    fields = fieldnames(traj_data);
    axis = axis+1; % Account for time column
    
    % Find the minimum time
    min_t = 0.0;
    max_t = 1000000000000000000000.0;
    for i = 1:length(fields)
        if ignore_vins && strcmp(fields{i},'vins_mono')
            continue
        end
        
        data = traj_data.(fields{i});
        t = data(:, 1);
        if t(1) > min_t
            min_t = t(1);
        end
        if t(end) < max_t
            max_t = t(end);
        end
    end
    
    legend_str = {};
    if isfield(traj_data, 'vicon')
        legend_str{end+1} = 'Vicon';
        data = traj_data.('vicon');
        t = data(:, 1) - min_t;
        x = data(:, axis);

        plot(t, x, 'Color', [0.4660 0.6740 0.1880])
        hold on
    end
    
    if isfield(traj_data, 'ttc')
        legend_str{end+1} = '\tau-constraint';
        data = traj_data.('ttc');
        t = data(:, 1) - min_t;
        x = data(:, axis);
        %error_normed = vecnorm(data(:, 2:4), 2, 2);

        plot(t, x, 'Color', [0 0.4470 0.7410])
        hold on
    end
    
    if ~ignore_vins
        if isfield(traj_data, 'vins_mono')
            legend_str{end+1} = 'VINS-Mono';
            data = traj_data.('vins_mono');
            t = data(:, 1) - min_t;
            x = data(:, axis);

            plot(t, x, 'Color', [0.8500 0.3250 0.0980])
            hold on
        end
    end

    if isfield(traj_data, 'rovio')
        legend_str{end+1} = 'ROVIO';
        data = traj_data.('rovio');
        t = data(:, 1) - min_t;
        x = data(:, axis);

        plot(t, x, 'Color', [0.9290 0.6940 0.1250])
    end

    if isfield(traj_data, 'april')
        legend_str{end+1} = 'April';
        data = traj_data.('april');
        t = data(:, 1) - min_t;
        x = data(:, axis);

        plot(t, x, 'Color', [0.4940 0.1840 0.5560])
        hold on
    end
    
    xlim([0, max_t - min_t])
    %ylim([0, max_y])
    grid on
end

